Quantum Encryption of superposition states with Quantum Permutation Pad in IBM Quantum Computers

We present an implementation of Kuang and Bettenburg's Quantum Permutation Pad (QPP) used to encrypt superposition states. The project was conducted on currently available IBM quantum systems using the Qiskit development kit. This work extends previously reported implementation of QPP used to encrypt basis states and demonstrates that application of the QPP scheme is not limited to the encryption of basis states. For this implementation, a pad of 56 2-qubit Permutation matrices was used, providing 256 bits of entropy for the QPP algorithm. An image of a cat was used as the plaintext for this experiment. To create corresponding superposition states, we applied a novel operator defined in this paper. These superposition states were then encrypted using QPP, producing superposition ciphertext states. Due to the lack of a quantum channel, we omitted the transmission and executed the decryption procedure on the same IBM quantum system. If a quantum channel existed, the superposition ciphertext states could be transmitted as qubits, and be directly decrypted on a different quantum system. We provide a brief discussion of the security, although the focus of the paper remains on the implementation. Previously we have demonstrated QPP operating in both classical and quantum computers, offering an interesting opportunity to bridge the security gap between classical and quantum systems. This work broadens the applicability of QPP for the encryption of basis states as well as superposition states.

==> SensorsQPP.py <==
import numpy as np

# Importing standard Qiskit libraries
from qiskit import QuantumCircuit, transpile, Aer, IBMQ
from qiskit.tools.jupyter import *
from qiskit.visualization import *
from ibm_quantum_widgets import *
from qiskit.providers.aer import QasmSimulator

# Loading your IBM Quantum account(s)
provider = IBMQ.load_account()

#importing necessary Qiskit libraries
from qiskit import execute
from qiskit import QuantumCircuit, assemble, Aer
from qiskit.visualization import plot_histogram, plot_bloch_vector
from qiskit.extensions import RXGate, XGate, CXGate, SwapGate
from qiskit import execute
from qiskit import QuantumCircuit, ClassicalRegister, QuantumRegister
from qiskit import BasicAer
from qiskit.compiler import transpile
from qiskit.quantum_info.operators import Operator, Pauli
from qiskit.quantum_info import process_fidelity
from qiskit.quantum_info import Statevector
from random import seed
from random import randint
from qiskit import QuantumCircuit, transpile
from qiskit.providers.aer import AerSimulator
from qiskit import IBMQ
from qiskit.compiler import transpile
from qiskit.tools.monitor import job_monitor


#defining the parameters 
n = 4                #possible number of quantum states generated by 2 qubits 
num_of_bits = 448    #secret key should be 448 bits long 
bits_in_block = 8    #we break the secret key into blocks of 8 bits for Permutation/ Inverse Permutation Pad generation
num_of_qubits = 2    #we operate on 2 qubits i.e. 2 qubits is the circuit input (width of the circuit)
num_of_perm_in_pad = 56    #Permutation Pad should consist of 56 permutation to guaranetee 256 bits of entropy
pad_selection_key_size = 6 #sceret key is broken into blocks of 6 bits for dispatching procedure

#the pre-shared secret key is broken into blocks 
secret_key = '111000111100011010010000010101110...0010101011011001'
secret_key_blocks = [secret_key[i:i+bits_in_block] for i in range(0, len(secret_key), bits_in_block)]

# Fisher Yates shuffling 
key_chunks = []

def randomize (arr, n):
    # Start from the last element and swap one by one. We don't
    # need to run for the first element that's why i > 0
    for i in range(n-1,0,-1):
        # Pick a random index from 0 to i
        #j = randint(0,i+1)
        j = key_chunks[i]
 
        # Swap arr[i] with the element at random index
        arr[i],arr[j] = arr[j],arr[i]
    return arr


#Permutation Pad is created 
Permutation_Pad = []

for num_of_perm in range(num_of_perm_in_pad):
    
    my_array = []
    for num in range(n):
        my_array.append(num)
    array_of_n_num = my_array.copy()
   

    
    key_block = secret_key_blocks[num_of_perm]
    key_chunks = [key_block[i:i+num_of_qubits] for i in range(0, len(key_block), num_of_qubits)]
    for num in range(len(key_chunks)):
        key_chunks[num] = int(key_chunks[num],2)
    len_of_array = len(my_array)
    shuffled_array = randomize(my_array, len_of_array)
    
    
    matrix_of_zeros = np.zeros((n, n), dtype=int)
    my_matrix = matrix_of_zeros


    for num in range(n):
        my_matrix[array_of_n_num[num]][shuffled_array[num]] = 1
        
    Permutation_Pad.append(Operator(my_matrix))


#The Inverse Permutation Pad is created
Inverse_Permutation_Pad = []

for num_of_perm in range(num_of_perm_in_pad):
    
    my_array = []
    for num in range(n):
        my_array.append(num)
    array_of_n_num = my_array.copy()
   

    
    key_block = secret_key_blocks[num_of_perm]
    key_chunks = [key_block[i:i+num_of_qubits] for i in range(0, len(key_block), num_of_qubits)]
    for num in range(len(key_chunks)):
        key_chunks[num] = int(key_chunks[num],2)
    len_of_array = len(my_array)
    shuffled_array = randomize(my_array, len_of_array)
    
    
    matrix_of_zeros = np.zeros((n, n), dtype=int)
    my_matrix = matrix_of_zeros


    for num in range(n):
        my_matrix[array_of_n_num[num]][shuffled_array[num]] = 1
        
    Inverse_Permutation_Pad.append(Operator(my_matrix.transpose()))

#The list of indices for the dispatching procedure is created 

pad_selection_blocks = [secret_key[i:i+pad_selection_key_size] for i in range(0, len(secret_key), pad_selection_key_size)]
for num in range(len(pad_selection_blocks)):
        pad_selection_blocks[num] = (int(pad_selection_blocks[num],2)%56)

#print(pad_selection_blocks)
#print(len(pad_selection_blocks))


from PIL import Image
from io import BytesIO


#code to convert PNG "cat.png" into a bitstring
out = BytesIO()
with Image.open("newcat.png") as img:
    img.save(out, format="png")
image_in_bytes = out.getvalue()
message = "".join([format(n, '08b') for n in image_in_bytes])  

#breaking the secret key into blocks used for randomization
key_for_xor_list = []
for x in range(len(message)):
    key_for_xor_list.append(secret_key[x%len(secret_key)])
key_for_xor = "".join(key_for_xor_list)

#creating the randomized plaintext 
randomized_message=[str(int(message[i])^int(key_for_xor[i])) for i in range(len(message))]
randomized_message=''.join(randomized_message)

chunk_size = num_of_qubits           #the size of each block is 2 bits/qubits
#breaking the message into blocks of 2             
message_chunks = [randomized_message[i:i+chunk_size] for i in range(0, len(randomized_message), chunk_size)] 


#creating the superposition operator
superposition_operator = Operator([[1/2,1/2,-1/2,-1/2], [1/2,-1/2,(-1j)/2,(1j)/2], [1/2,-1/2,(1j)/2,(-1j)/2], [1/2,1/2,1/2,1/2]])
inverse_superposition_operator = Operator([[1/2,1/2,1/2,1/2], [1/2,-1/2,-1/2,1/2], [-1/2,(1j)/2,(-1j)/2,1/2], [-1/2,(-1j)/2,(1j)/2,1/2]])

#Encryption procedure
my_list = []

for x in range(len(message_chunks)):
    state_vector = message_chunks[x]
    qc = QuantumCircuit(num_of_qubits, num_of_qubits)     #establish a circuit with 2 qubits and 2 classical bits to store measureemnt results later 
# read qubits from right to left so '110' will be q[0] = 0, q[1] = 1, q[2]=1
    qc.initialize(Statevector.from_label(state_vector))
    qc.barrier()
    qc.append(superposition_operator, range(num_of_qubits))
    qc.barrier
# apply gates bottom to top 


# appy the permutations two qubits at a time from top register to the bottom register using append command 
#first permutation in the list applies to top two qubits 
    j = pad_selection_blocks[x%len(pad_selection_blocks)]    #or you can apply permutations chosen from the pad using key blocks of 6 bits
    qc.append(Permutation_Pad[j], range(num_of_qubits))      #apply permutation 
    qc.barrier()
    
#here we pretend they got transmitted 
#Decryption procedure
    
    qc.append(Inverse_Permutation_Pad[j],range(num_of_qubits))
    qc.barrier()
    
    qc.append(inverse_superposition_operator, range(num_of_qubits))
    
    
    
    qc.measure([0,1], [0,1])     #measure the result 
    

#execute the circuit and store the final state in the list   
# on a simulator 
    
    simulator = Aer.get_backend('qasm_simulator')
    result = execute(qc, backend = simulator, shots = 1024).result()
    counts = result.get_counts()
    my_list.append(counts.most_frequent())   #will only append results with highest probability 

#or alternatively on a quantum computer 

    #provider = IBMQ.load_account()
    #qcomp = provider.get_backend('ibmq_manila')
    #job = execute(qc, backend=qcomp, shots = 20000)
    #job_monitor(job)
    #result = job.result()
    #counts = result.get_counts()
    #my_list.append(counts.most_frequent())


#de-randomize the obtained decrypted ciphertext

randomized_decrypted_cipher = "".join(my_list)
decrypted_message=[str(int(randomized_decrypted_cipher[i])^int(key_for_xor[i])) for i in range(len(randomized_decrypted_cipher))]
decrypted_message=''.join(decrypted_message)   

#create a png file from the obtained plaintext 

decrypted_bytes = [int(decrypted_message[i:i + 8], 2) for i in range(0, len(decrypted_message), 8)]

with open('decrypted_cat.png', 'wb') as f:
    f.write(bytes(decrypted_bytes))
   
